Certified Geometry and Admissible Motion of Gerver's Sofa

The moving sofa problem asks for the largest planar set that can pass through a unit-width right-angled hallway. Gerver's 1992 construction remains the largest explicit example, but its defining switching parameters, continuum of supporting hallways, and contact topology involve transcendental equations and global inequalities. We give a reproducible exact-rational certification of the construction. A strict four-dimensional Krawczyk inclusion encloses the reduced switching system, while an independent twenty-two-dimensional Krawczyk calculation verifies Romik's full matching and contact equations in an explicit rational box. Exact interval propagation through the five analytic phases proves the support identities, global half-plane constraints, inner-wall separation, niche topology, oriented contacts, injectivity, and area bounds. From the certified support functions we identify every supporting hallway as L_t=x(t)+R_tL. For G=K_0\setminus\mathcal N(K_0) we prove directly that G is nonempty, closed, and connected and that \Phi_t(q)=R_{-t}(q-x(t)) is a continuous path in SE(2) carrying G through the hallway, with the correct initial and final arms. We further identify G with Romik's reconstruction of Gerver's classical eighteen-piece sofa. The deterministic companion verifier uses only Python's standard library and exact rational arithmetic. As a consequence, the Gerver-specific geometric hypotheses in Baek's recent variational framework are rigorously certified; we also clarify the one-sided tangent-speed convention at two contact-curve junctions.

==> gerver_interval_verifier.py <==
#!/usr/bin/env python3
"""Deterministic exact-rational interval verifier for Gerver's sofa geometry.

The verifier certifies the numerical and transcendental assertions used in the
companion note ``Rigorous Interval Verification of Gerver's Sofa Geometry``.
All proof decisions use Python's standard-library ``fractions.Fraction``.
There is no binary floating-point computation in this file.

Certified components
--------------------
1. Machin-identity enclosure of pi.
2. Strict 4D Krawczyk inclusion for the reduced system in (a,b,phi,theta).
3. Strict 22D Krawczyk inclusion for Romik's independent equations
   (27)-(39), (41), and (43), evaluated directly.
4. Scalar sign and separation margins used in the analytic geometry.
5. A 65-by-65 exact-rational lattice certificate and a Lipschitz extension
   to all of [0,pi/2]^2.

Run with Python 3.10 or later:

    python3 gerver_interval_verifier.py

A successful run ends with ``ALL CERTIFICATES PASSED`` and exits with status 0.
"""

from __future__ import annotations

from dataclasses import dataclass
from fractions import Fraction as Q
from functools import lru_cache
from typing import Callable, Sequence

TRIG_DECIMALS = 60


def q(s: str) -> Q:
    """Parse a decimal or scientific-notation string as an exact rational."""
    return Q(s)


@dataclass(frozen=True)
class I:
    """Closed real interval with exact rational endpoints."""

    lo: Q
    hi: Q

    def __post_init__(self) -> None:
        if self.lo > self.hi:
            raise ValueError("reversed interval")

    @staticmethod
    def point(x: Q | int) -> "I":
        if not isinstance(x, Q):
            x = Q(x)
        return I(x, x)

    def __add__(self, other: I | Q | int) -> "I":
        other = as_i(other)
        return I(self.lo + other.lo, self.hi + other.hi)

    __radd__ = __add__

    def __neg__(self) -> "I":
        return I(-self.hi, -self.lo)

    def __sub__(self, other: I | Q | int) -> "I":
        return self + (-as_i(other))

    def __rsub__(self, other: I | Q | int) -> "I":
        return as_i(other) - self

    def __mul__(self, other: I | Q | int) -> "I":
        other = as_i(other)
        products = (
            self.lo * other.lo,
            self.lo * other.hi,
            self.hi * other.lo,
            self.hi * other.hi,
        )
        return I(min(products), max(products))

    __rmul__ = __mul__

    def subset_interior(self, other: "I") -> bool:
        return other.lo < self.lo and self.hi < other.hi


def as_i(x: I | Q | int) -> I:
    return x if isinstance(x, I) else I.point(x)


def floor_decimal(x: Q, digits: int) -> Q:
    scale = 10**digits
    return Q((x.numerator * scale) // x.denominator, scale)


def ceil_decimal(x: Q, digits: int) -> Q:
    scale = 10**digits
    return Q(-((-x.numerator * scale) // x.denominator), scale)


def outward_decimal(z: I, digits: int = TRIG_DECIMALS) -> I:
    """Outward-round an exact interval to fixed decimal rational endpoints."""
    return I(floor_decimal(z.lo, digits), ceil_decimal(z.hi, digits))


@lru_cache(maxsize=None)
def alternating_bounds(x: Q, kind: str, terms: int = 18) -> I:
    """Taylor enclosure for sin/cos on 0 <= x <= 0.9.

    Consecutive alternating partial sums bracket the function.  On this range
    the term magnitudes decrease strictly.  The exact enclosure is subsequently
    rounded outwards to TRIG_DECIMALS decimal places to keep all later rational
    numerators and denominators compact without weakening any proof margin.
    """
    if not (Q(0) <= x <= Q(9, 10)):
        raise ValueError("Taylor range exceeded")
    if kind == "sin":
        term, total = x, Q(0)
    elif kind == "cos":
        term, total = Q(1), Q(0)
    else:
        raise ValueError(kind)

    partials: list[Q] = []
    for k in range(terms + 2):
        total += term
        partials.append(total)
        if kind == "sin":
            term *= -x * x / Q((2 * k + 2) * (2 * k + 3))
        else:
            term *= -x * x / Q((2 * k + 1) * (2 * k + 2))
    a, b = partials[-2], partials[-1]
    return I(min(a, b), max(a, b))


def _sin_small(x: I) -> I:
    return outward_decimal(
        I(alternating_bounds(x.lo, "sin").lo,
          alternating_bounds(x.hi, "sin").hi)
    )


def _cos_small(x: I) -> I:
    return outward_decimal(
        I(alternating_bounds(x.hi, "cos").lo,
          alternating_bounds(x.lo, "cos").hi)
    )


PI = I(
    q("3.14159265358979323846264338327950288419716939937510"),
    q("3.14159265358979323846264338327950288419716939937512"),
)


def sin_i(x: I) -> I:
    """Rigorous sine enclosure for certificate arguments in [0,pi/2]."""
    if x.lo < 0 or x.hi > PI.hi / 2:
        raise ValueError(f"sin_i domain exceeded: {x}")
    if x.hi <= Q(9, 10):
        return _sin_small(x)
    # For the true pi and every actual certificate argument x <= pi/2,
    # y=pi/2-x lies in the following interval.
    y = I(max(Q(0), PI.lo / 2 - x.hi), PI.hi / 2 - x.lo)
    return _cos_small(y)


def cos_i(x: I) -> I:
    """Rigorous cosine enclosure for certificate arguments in [0,pi/2]."""
    if x.lo < 0 or x.hi > PI.hi / 2:
        raise ValueError(f"cos_i domain exceeded: {x}")
    if x.hi <= Q(9, 10):
        return _cos_small(x)
    y = I(max(Q(0), PI.lo / 2 - x.hi), PI.hi / 2 - x.lo)
    return _sin_small(y)


@dataclass(frozen=True)
class D:
    """First-order interval automatic-differentiation value."""

    v: I
    d: tuple[I, ...]

    @staticmethod
    def variable(v: I, j: int, n: int = 4) -> "D":
        return D(v, tuple(I.point(Q(int(k == j))) for k in range(n)))

    @staticmethod
    def constant(v: I | Q | int, n: int = 4) -> "D":
        return D(as_i(v), tuple(I.point(Q(0)) for _ in range(n)))

    def __add__(self, other: D | I | Q | int) -> "D":
        other = as_d(other, len(self.d))
        return D(self.v + other.v, tuple(a + b for a, b in zip(self.d, other.d)))

    __radd__ = __add__

    def __neg__(self) -> "D":
        return D(-self.v, tuple(-z for z in self.d))

    def __sub__(self, other: D | I | Q | int) -> "D":
        return self + (-as_d(other, len(self.d)))

    def __rsub__(self, other: D | I | Q | int) -> "D":
        return as_d(other, len(self.d)) - self

    def __mul__(self, other: D | I | Q | int) -> "D":
        other = as_d(other, len(self.d))
        return D(
            self.v * other.v,
            tuple(a * other.v + self.v * b for a, b in zip(self.d, other.d)),
        )

    __rmul__ = __mul__


def as_d(x: D | I | Q | int, n: int) -> D:
    return x if isinstance(x, D) else D.constant(x, n)


def dsin(x: D) -> D:
    sv, cv = sin_i(x.v), cos_i(x.v)
    return D(sv, tuple(cv * z for z in x.d))


def dcos(x: D) -> D:
    sv, cv = sin_i(x.v), cos_i(x.v)
    return D(cv, tuple(-sv * z for z in x.d))


def atan_alt(x: Q, last_index: int) -> I:
    """Enclose arctan(x) by two consecutive alternating partial sums."""
    total, power = Q(0), x
    partials: list[Q] = []
    for k in range(last_index + 2):
        total += power / Q(2 * k + 1) if k % 2 == 0 else -power / Q(2 * k + 1)
        partials.append(total)
        power *= x * x
    a, b = partials[-2], partials[-1]
    return I(min(a, b), max(a, b))


def machin_pi() -> I:
    return 16 * atan_alt(Q(1, 5), 42) - 4 * atan_alt(Q(1, 239), 12)


def midpoint(z: I) -> Q:
    return (z.lo + z.hi) / 2


def det_q(matrix: Sequence[Sequence[Q]]) -> Q:
    """Exact determinant by rational Gaussian elimination."""
    a = [list(row) for row in matrix]
    d = Q(1)
    n = len(a)
    for j in range(n):
        pivot = next((i for i in range(j, n) if a[i][j]), None)
        if pivot is None:
            return Q(0)
        if pivot != j:
            a[j], a[pivot] = a[pivot], a[j]
            d = -d
        p = a[j][j]
        d *= p
        for i in range(j + 1, n):
            factor = a[i][j] / p
            for k in range(j + 1, n):
                a[i][k] -= factor * a[j][k]
    return d


def krawczyk_operator(
    function: Callable[[list[I]], list[D]],
    box: list[I],
    preconditioner: Sequence[Sequence[Q]],
) -> tuple[list[I], Q]:
    """Evaluate a Krawczyk operator using exact interval arithmetic."""
    n = len(box)
    x0 = [midpoint(z) for z in box]
    point_box = [I.point(z) for z in x0]
    f0 = [z.v for z in function(point_box)]
    fj = function(box)
    if len(f0) != n or len(fj) != n:
        raise RuntimeError("Krawczyk system is not square")
    jac = [[fj[i].d[j] for j in range(n)] for i in range(n)]

    base: list[I] = []
    for i in range(n):
        s = I.point(Q(0))
        for j in range(n):
            s += preconditioner[i][j] * f0[j]
        base.append(I.point(x0[i]) - s)

    mat: list[list[I]] = [[I.point(Q(0)) for _ in range(n)] for _ in range(n)]
    for i in range(n):
        for k in range(n):
            s = I.point(Q(0))
            for j in range(n):
                s += preconditioner[i][j] * jac[j][k]
            mat[i][k] = I.point(Q(int(i == k))) - s

    out: list[I] = []
    max_ratio = Q(0)
    for i in range(n):
        z = base[i]
        for k in range(n):
            dx = I(box[k].lo - x0[k], box[k].hi - x0[k])
            z += mat[i][k] * dx
        out.append(z)
        radius_box = (box[i].hi - box[i].lo) / 2
        radius_k = max(abs(z.lo - x0[i]), abs(z.hi - x0[i]))
        max_ratio = max(max_ratio, radius_k / radius_box)
    return out, max_ratio


# ---------------------------------------------------------------------------
# Reduced 4D system.


def reduced_system(box: list[I]) -> list[D]:
    a, b, phi, theta = [D.variable(box[j], j, 4) for j in range(4)]
    one, half, quarter = Q(1), Q(1, 2), Q(1, 4)
    cp, sp, ct, st = dcos(phi), dsin(phi), dcos(theta), dsin(theta)
    delta = theta - phi
    f1 = a * (ct - cp) - 2 * b * sp + (delta - one) * ct - st + cp + sp
    f2 = (
        a * (3 * st + sp)
        - 2 * b * cp
        + 3 * (delta - one) * st
        + 3 * ct
        - sp
        + cp
    )
    f3 = a * cp - sp - half + half * cp - b * sp
    f4 = (
        a
        + D.constant(PI, 4) * half
        - phi
        - theta
        - b
        + half * delta * (one + a)
        + quarter * delta * delta
    )
    return [f1, f2, f3, f4]


X4 = [
    I(q("0.09442656084365"), q("0.09442656084366")),
    I(q("1.39920372733354"), q("1.39920372733356")),
    I(q("0.03917736479008"), q("0.03917736479009")),
    I(q("0.68130150938272"), q("0.68130150938273")),
]

C4 = [[q(s) for s in row] for row in [
    ["-0.6807128249614081174405751646233895883477", "-0.3337290596509797647513745371803179825998", "0.5706218765463239669856350848043326611240", "0.6979196385375907434754729126542237618887"],
    ["-0.4666038926009397052505509057353748800132", "0.1610673343535178406555067575795610603875", "1.3547032126936277881654062923572758586800", "-1.3383963397818501192065762828949087754660"],
    ["-0.2734456716994644402025329684152137828373", "-0.1403681990654621240195858704978866496160", "-0.1994824266757564622149327069111026328384", "0.3097544571982855798592484554650267326733"],
    ["0.5937522534788503855395693041282403727707", "-2.5788468435618635769290789544255893996458", "-1.7323120434609915863966970669519948445066", "5.1750746732148285574274925461942534764817"],
]]

# Simple exact-decimal boxes containing the angle coordinates of K_4(X4).
PHI = I(
    q("0.03917736479008364186321787498"),
    q("0.03917736479008364186321787550"),
)
THETA = I(
    q("0.68130150938272489447385575454"),
    q("0.68130150938272489447385575966"),
)


# ---------------------------------------------------------------------------
# Direct 22D implementation of Romik's independent system.

PARAM_NAMES = (
    "k11", "k12", "k21", "k22", "k31", "k32", "k41", "k42", "k51", "k52",
    "a1", "a2", "b1", "b2", "c1", "c2", "d1", "d2", "e1", "e2",
)


def around(center: str, radius: str = "1e-22") -> I:
    c, r = q(center), q(radius)
    return I(c - r, c + r)


Y = [
    around("-0.21032242207268875141618571849"),
    around("0.25"),
    around("-0.91917929277159332227469610289"),
    around("0.472406619750805465181760762512"),
    around("-0.61376322943025166855491429132"),
    around("0.88962647900322186072704305005"),
    around("-0.30834716608891001483513247974"),
    around("0.472406619750805465181760762512"),
    around("-1.01720403678781458569364286415"),
    around("0.25"),
    around("1.2103224220726887514161857185"),
    around("-0.25"),
    around("-0.52762459802678462416050380937"),
    around("0.92025838516063762289370579501"),
    around("0.626045522848465867552329310386"),
    around("-0.94475080394643075167899238125"),
    around("1.3130227614242329337761646552"),
    around("-0.525382670414554437202836294305"),
    around("1.2103224220726887514161857185"),
    around("0.25"),
]


def rot(t: D, z1: D, z2: D) -> tuple[D, D]:
    ct, st = dcos(t), dsin(t)
    return ct * z1 - st * z2, st * z1 + ct * z2


def path_piece(j: int, t: D, p: list[D]) -> tuple[D, D]:
    (
        k11, k12, k21, k22, k31, k32, k41, k42, k51, k52,
        a1, a2, b1, b2, c1, c2, d1, d2, e1, e2,
    ) = p
    if j == 1:
        z1 = a1 * dcos(t) + a2 * dsin(t) - 1
        z2 = -a2 * dcos(t) + a1 * dsin(t) - Q(1, 2)
        kx, ky = k11, k12
    elif j == 2:
        z1 = -Q(1, 4) * t * t + b1 * t + b2
        z2 = Q(1, 2) * t - b1 - 1
        kx, ky = k21, k22
    elif j == 3:
        z1, z2 = c1 - t, c2 + t
        kx, ky = k31, k32
    elif j == 4:
        z1 = -Q(1, 2) * t + d1 - 1
        z2 = -Q(1, 4) * t * t + d1 * t + d2
        kx, ky = k41, k42
    elif j == 5:
        z1 = e1 * dcos(t) + e2 * dsin(t) - Q(1, 2)
        z2 = -e2 * dcos(t) + e1 * dsin(t) - 1
        kx, ky = k51, k52
    else:
        raise ValueError(j)
    x1, x2 = rot(t, z1, z2)
    return x1 + kx, x2 + ky


def alpha_beta(j: int, t: D, p: list[D]) -> tuple[D, D]:
    (
        _k11, _k12, _k21, _k22, _k31, _k32, _k41, _k42, _k51, _k52,
        a1, a2, b1, b2, c1, c2, d1, d2, e1, e2,
    ) = p
    if j == 1:
        alpha = -2 * a1 * dsin(t) + 2 * a2 * dcos(t) + Q(1, 2)
        beta = 2 * a1 * dcos(t) + 2 * a2 * dsin(t) - 1
    elif j == 2:
        alpha = 1 + 2 * b1 - t
        beta = -Q(1, 4) * t * t + b1 * t + b2 + Q(1, 2)
    elif j == 3:
        alpha, beta = -1 - c2 - t, 1 + c1 - t
    elif j == 4:
        alpha = Q(1, 4) * t * t - d1 * t - d2 - Q(1, 2)
        beta = 2 * d1 - 1 - t
    elif j == 5:
        alpha = 1 - 2 * e1 * dsin(t) + 2 * e2 * dcos(t)
        beta = 2 * e1 * dcos(t) + 2 * e2 * dsin(t) - Q(1, 2)
    else:
        raise ValueError(j)
    return alpha, beta


def path_prime(j: int, t: D, p: list[D]) -> tuple[D, D]:
    alpha, beta = alpha_beta(j, t, p)
    return rot(t, alpha, beta)


def full_romik_system(box: list[I]) -> list[D]:
    """Romik's 22 independent scalar equations (27)-(39), (41), (43)."""
    n = 22
    p = [D.variable(box[j], j, n) for j in range(20)]
    phi = D.variable(box[20], 20, n)
    theta = D.variable(box[21], 21, n)
    (
        k11, k12, _k21, _k22, _k31, _k32, _k41, _k42, _k51, _k52,
        a1, a2, b1, b2, c1, c2, d1, d2, e1, e2,
    ) = p
    half_pi = D.constant(PI, n) * Q(1, 2)
    quarter_pi = D.constant(PI, n) * Q(1, 4)
    eta, tau = half_pi - theta, half_pi - phi
    out = [
        e1 - a1,                                        # (27)
        e2 + a2,                                        # (28)
        d1 + b1 - quarter_pi,                           # (29)
        d2 - b2 - quarter_pi * (2 * b1 - quarter_pi),  # (30)
        c2 - c1 + half_pi,                              # (31)
        k11 - 1 + a1,                                   # (32)
        k12 - Q(1, 4),                                  # (33)
        a2 + Q(1, 4),                                   # (34)
    ]
    for lhs, rhs in [
        (path_piece(1, phi, p), path_piece(2, phi, p)),       # (35)
        (path_prime(1, phi, p), path_prime(2, phi, p)),       # (36)
        (path_piece(2, theta, p), path_piece(3, theta, p)),   # (37)
        (path_prime(2, theta, p), path_prime(3, theta, p)),   # (38)
        (path_piece(3, eta, p), path_piece(4, eta, p)),       # (39)
        (path_piece(4, tau, p), path_piece(5, tau, p)),       # (41)
    ]:
        out.extend([lhs[0] - rhs[0], lhs[1] - rhs[1]])

    # Romik (43): x_1(phi)=B(pi/2-theta), with B=x+alpha v.
    lhs = path_piece(1, phi, p)
    xe = path_piece(3, eta, p)
    alpha_e, _ = alpha_beta(3, eta, p)
    be = (xe[0] - alpha_e * dsin(eta), xe[1] + alpha_e * dcos(eta))
    out.extend([lhs[0] - be[0], lhs[1] - be[1]])
    if len(out) != 22:
        raise AssertionError(len(out))
    return out

# Frozen exact-rational preconditioner.  It was selected off-line, but its
# determinant and the resulting Krawczyk inclusion are checked below exactly.
C22_STR = [
    [
        "1.95049328871723498e-19",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "1.01771747759019027e+00",
        "1.00000000000000000e+00",
        "0.00000000000000000e+00",
        "1.27627223151506874e+00",
        "-7.76883615147248158e-02",
        "6.29630400125297696e-01",
        "-5.97040921936660474e-01",
        "-5.48415754484802953e-01",
        "-7.76883615147248158e-02",
        "6.29630400125297696e-01",
        "2.02875975947633930e-01",
        "-1.01191070898000790e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "7.76883615147248158e-02",
        "-6.29630400125297696e-01"
    ],
    [
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "1.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00"
    ],
    [
        "-8.03432388936903217e-20",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "2.01210759801656902e+00",
        "1.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "2.54120350885382296e+00",
        "-1.17619446994779975e+00",
        "1.21750850637699193e+00",
        "-1.22756605381830597e+00",
        "-9.79217355688762336e-02",
        "-1.76194469947799998e-01",
        "1.21750850637699193e+00",
        "3.96110376767452643e-01",
        "-2.00556758060062545e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "1.76194469947799998e-01",
        "-1.21750850637699193e+00"
    ],
    [
        "6.97087870286100454e-18",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "2.43316245867858605e-01",
        "-0.00000000000000000e+00",
        "1.00000000000000000e+00",
        "-2.29748851313700347e-01",
        "1.92693345049630205e-01",
        "-5.94056678738499988e-01",
        "-3.85478027645107635e-01",
        "8.99174721266506223e-03",
        "1.92693345049630205e-01",
        "4.05943321261500012e-01",
        "9.51669898559669158e-02",
        "-1.95741253794729092e-01",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-1.92693345049630205e-01",
        "-4.05943321261500012e-01"
    ],
    [
        "-4.42700588962998096e-19",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "1.56689147323938593e+00",
        "1.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "1.70169630868675825e+00",
        "-7.70251148686299847e-01",
        "8.39507200167063927e-01",
        "-8.09100325613237525e-01",
        "-6.50656995802239846e-02",
        "-7.70251148686299847e-01",
        "8.39507200167063927e-01",
        "1.07433644407840839e-01",
        "-8.14765518642314612e-01",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-2.29748851313700181e-01",
        "-8.39507200167063927e-01"
    ],
    [
        "6.67707347369355603e-18",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "1.96511303085504685e-01",
        "-0.00000000000000000e+00",
        "1.00000000000000000e+00",
        "8.10045947451984161e-02",
        "7.70773380198521041e-01",
        "-3.76226714953999619e-01",
        "-5.40378029778970648e-01",
        "-3.17030024240986261e-03",
        "7.70773380198521041e-01",
        "-3.76226714953999619e-01",
        "-1.01598576058304402e+00",
        "-2.93762044611903417e-01",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-7.70773380198521041e-01",
        "-6.23773285046000381e-01"
    ],
    [
        "-4.42700588962998096e-19",
        "-0.00000000000000000e+00",
        "6.11138637517184627e-02",
        "7.76753680385930512e-01",
        "-2.84882841281124954e-01",
        "1.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "8.62189108519693992e-01",
        "-3.64307827424799668e-01",
        "4.61505893957135871e-01",
        "-3.90634597408169026e-01",
        "-3.22096635915716870e-02",
        "-3.64307827424799668e-01",
        "4.61505893957135871e-01",
        "-1.81243087951771076e-01",
        "3.76036543315996397e-01",
        "-1.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-6.35692172575200387e-01",
        "-4.61505893957135871e-01"
    ],
    [
        "6.67707347369355603e-18",
        "-0.00000000000000000e+00",
        "-1.33696152744215091e+00",
        "-6.29804509357397180e-01",
        "9.63670748393253840e-02",
        "-0.00000000000000000e+00",
        "1.00000000000000000e+00",
        "-2.29748851313700347e-01",
        "1.92693345049630288e-01",
        "-5.94056678738499877e-01",
        "-3.85478027645107413e-01",
        "8.99174721266502754e-03",
        "1.92693345049630288e-01",
        "-5.94056678738499877e-01",
        "9.51669898559669991e-02",
        "-1.95741253794729203e-01",
        "-0.00000000000000000e+00",
        "-1.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-1.92693345049630288e-01",
        "-4.05943321261500123e-01"
    ],
    [
        "9.96931838397080106e-01",
        "-7.82745781861402118e-02",
        "-1.43016249016113584e+00",
        "-2.22478984811990244e-01",
        "7.09507279145254022e-01",
        "1.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "2.12712038585844798e+00",
        "-4.62813935857874725e-01",
        "1.04938400020882994e+00",
        "-1.02115972928981447e+00",
        "4.18284355324354928e-01",
        "-4.62813935857874725e-01",
        "1.04938400020882994e+00",
        "1.19913128680475996e-02",
        "-6.17620328304621102e-01",
        "-1.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-1.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-5.37186064142125330e-01",
        "-1.04938400020882994e+00"
    ],
    [
        "-7.82745781861401979e-02",
        "-9.96931838397080106e-01",
        "-2.77739416158080399e-01",
        "-5.90637165798509334e-01",
        "-1.46949171028533304e-01",
        "-0.00000000000000000e+00",
        "1.00000000000000000e+00",
        "-5.33676179091817596e-16",
        "5.66550927122872040e-17",
        "-1.00000000000000000e+00",
        "3.19759485112129268e-16",
        "-1.93517447564183920e-17",
        "5.66550927122872040e-17",
        "-1.00000000000000000e+00",
        "9.41258142272858718e-17",
        "-4.47423279049696906e-17",
        "-0.00000000000000000e+00",
        "-1.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-1.00000000000000000e+00",
        "-5.66550927122872040e-17",
        "-3.41265729283664848e-17"
    ],
    [
        "-1.95049328871723498e-19",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "-1.01771747759019027e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "-1.27627223151506874e+00",
        "7.76883615147248158e-02",
        "-6.29630400125297696e-01",
        "5.97040921936660474e-01",
        "5.48415754484802953e-01",
        "7.76883615147248158e-02",
        "-6.29630400125297696e-01",
        "-2.02875975947633930e-01",
        "1.01191070898000790e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "-7.76883615147248158e-02",
        "6.29630400125297696e-01"
    ],
    [
        "-6.98931881198857278e-18",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "-1.01013958925436444e-17",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "1.00000000000000022e+00",
        "-7.07349907163678238e-17",
        "4.70037766296490765e-17",
        "-2.37133728107250520e-16",
        "-1.73331002701677877e-17",
        "-7.07349907163678238e-17",
        "4.70037766296490765e-17",
        "-5.76702715118778106e-18",
        "-8.99167441101047079e-17",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "7.07349907163678238e-17",
        "-4.70037766296490765e-17"
    ],
    [
        "1.99958107491582403e-35",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "2.44043211456848846e-01",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "7.70104303222080677e-01",
        "1.93360860585517491e-01",
        "4.07267153261943571e-01",
        "-3.83870749384345733e-01",
        "-3.01397947470199018e-02",
        "1.93360860585517491e-01",
        "4.07267153261943571e-01",
        "9.54715997981212816e-02",
        "-1.96306009037613194e-01",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "-1.93360860585517491e-01",
        "-4.07267153261943571e-01"
    ],
    [
        "-4.66502263483670063e-19",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-2.02965465874623652e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-2.52125821642550685e+00",
        "1.60936614380721654e-01",
        "-1.24842964508786847e+00",
        "1.25676129438741180e+00",
        "9.86752116945233682e-02",
        "1.60936614380721654e-01",
        "-1.24842964508786847e+00",
        "-4.03274191369431989e-01",
        "2.01938605586068620e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-1.60936614380721654e-01",
        "1.24842964508786847e+00"
    ],
    [
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-1.48808642291369786e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-1.54020860644416135e+00",
        "-3.86721721171035093e-01",
        "-8.14534306523887031e-01",
        "7.67741498768691355e-01",
        "6.02795894940398036e-02",
        "-3.86721721171035093e-01",
        "-8.14534306523887031e-01",
        "5.85810480789687893e-01",
        "1.02241652743262335e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "3.86721721171035093e-01",
        "8.14534306523887031e-01"
    ],
    [
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-4.88086422913697859e-01",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-1.54020860644416135e+00",
        "-3.86721721171035093e-01",
        "-8.14534306523887031e-01",
        "7.67741498768691355e-01",
        "6.02795894940398036e-02",
        "-3.86721721171035093e-01",
        "-8.14534306523887031e-01",
        "5.85810480789687893e-01",
        "1.02241652743262335e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "3.86721721171035093e-01",
        "8.14534306523887031e-01"
    ],
    [
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "1.00000000000000000e+00",
        "0.00000000000000000e+00",
        "-2.44043211456848957e-01",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "-7.70104303222080677e-01",
        "-1.93360860585517547e-01",
        "-4.07267153261943571e-01",
        "3.83870749384345622e-01",
        "3.01397947470199087e-02",
        "-1.93360860585517547e-01",
        "-4.07267153261943571e-01",
        "-9.54715997981213094e-02",
        "1.96306009037613194e-01",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "1.93360860585517547e-01",
        "4.07267153261943571e-01"
    ],
    [
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "1.00000000000000000e+00",
        "-1.64631247861058805e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "-1.31158120567531888e+00",
        "4.64667143934352656e-01",
        "-6.08695896719793406e-01",
        "6.53778531290477138e-01",
        "5.13317328155524291e-02",
        "4.64667143934352656e-01",
        "-6.08695896719793406e-01",
        "-2.53307753093310772e-01",
        "1.71102929793663772e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "-4.64667143934352656e-01",
        "6.08695896719793406e-01"
    ],
    [
        "1.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-1.01771747759019027e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-1.27627223151506852e+00",
        "7.76883615147248574e-02",
        "-6.29630400125297918e-01",
        "5.97040921936660363e-01",
        "5.48415754484802953e-01",
        "7.76883615147248574e-02",
        "-6.29630400125297918e-01",
        "-2.02875975947634096e-01",
        "1.01191070898000790e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-7.76883615147248574e-02",
        "6.29630400125297918e-01"
    ],
    [
        "-0.00000000000000000e+00",
        "1.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-1.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00",
        "-0.00000000000000000e+00"
    ],
    [
        "-9.97183750166414422e-18",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "-2.91854456041647670e-01",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "3.98964853351513105e-01",
        "-2.80736398130924159e-01",
        "-5.46891343398928753e-01",
        "-1.98870382353772690e-01",
        "-1.56144028035924715e-02",
        "-2.80736398130924159e-01",
        "-5.46891343398928753e-01",
        "-1.25107566594512082e-01",
        "2.23944735977289644e-01",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "2.80736398130924159e-01",
        "5.46891343398928753e-01"
    ],
    [
        "3.54149563585840613e-18",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "2.84913442743439838e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "3.46462408692198354e+00",
        "-5.15769368712372689e+00",
        "1.18750450695770038e+00",
        "-1.72699703016496864e+00",
        "-1.35595994488679511e-01",
        "-5.15769368712372689e+00",
        "1.18750450695770038e+00",
        "2.23371421998572828e+00",
        "-6.56462321731497211e-01",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "0.00000000000000000e+00",
        "5.15769368712372689e+00",
        "-1.18750450695770038e+00"
    ]
]
C22 = [[q(s) for s in row] for row in C22_STR]


def hull_abs(z: I) -> Q:
    return max(abs(z.lo), abs(z.hi))


def phase_boxes(phi_box: I, theta_box: I) -> tuple[list[I], I, I]:
    eta = I(PI.lo / 2 - theta_box.hi, PI.hi / 2 - theta_box.lo)
    tau = I(PI.lo / 2 - phi_box.hi, PI.hi / 2 - phi_box.lo)
    boxes = [
        I(Q(0), phi_box.hi),
        I(phi_box.lo, theta_box.hi),
        I(theta_box.lo, eta.hi),
        I(eta.lo, tau.hi),
        I(tau.lo, PI.hi / 2),
    ]
    return boxes, eta, tau


def scalar_geometry_certificate(phi_box: I, theta_box: I) -> dict[str, I]:
    """Check the critical scalar and structural margins uniformly on Y."""
    boxes, eta, tau = phase_boxes(phi_box, theta_box)
    if not (
        Q(0) < phi_box.lo < phi_box.hi < theta_box.lo < theta_box.hi
        and theta_box.hi < eta.lo < eta.hi < tau.lo < tau.hi < PI.lo / 2
    ):
        raise RuntimeError("phase ordering failed")

    p0 = [D.constant(z, 0) for z in Y]
    phi = D.constant(phi_box, 0)
    theta = D.constant(theta_box, 0)
    contact = path_piece(1, phi, p0)

    mid = I(PI.lo / 4, PI.hi / 4)
    xm = path_piece(3, D.constant(mid, 0), p0)
    hmid = (
        (contact[0].v - xm[0].v) * cos_i(mid)
        + (contact[1].v - xm[1].v) * sin_i(mid)
    )
    if not (
        q("0.0012381960467469534857") < hmid.lo
        and hmid.hi < q("0.0012381960467469534871")
    ):
        raise RuntimeError("midpoint separation enclosure failed")

    xt = path_piece(2, theta, p0)
    htheta = (
        (contact[0].v - xt[0].v) * cos_i(theta_box)
        + (contact[1].v - xt[1].v) * sin_i(theta_box)
    )
    if htheta.lo <= q("0.0041881915317373"):
        raise RuntimeError("h(theta) lower bound failed")

    # Derivative margins used in the phase-2/phase-3 separation proof.
    p2, q2 = contact[0].v - Y[2], contact[1].v - Y[3]

    def h2_derivs(tb: I) -> tuple[I, I, I]:
        st, ct = sin_i(tb), cos_i(tb)
        h1 = -p2 * st + q2 * ct + tb * Q(1, 2) - Y[12]
        h2 = -p2 * ct - q2 * st + Q(1, 2)
        h3 = p2 * st - q2 * ct
        return h1, h2, h3

    hp, hpp, _ = h2_derivs(phi_box)
    ht1, ht2, _ = h2_derivs(theta_box)
    _, _, h3_i2 = h2_derivs(I(phi_box.lo, theta_box.hi))
    if not (
        hp.lo > q("0.0944")
        and hpp.hi < q("-0.399")
        and ht2.lo > q("0.0510")
        and ht1.hi < q("-0.0328")
        and h3_i2.lo > q("0.359")
        and h3_i2.hi < q("0.994")
    ):
        raise RuntimeError("phase-2 derivative margins failed")

    p3, q3 = contact[0].v - Y[4], contact[1].v - Y[5]
    i3 = I(theta_box.lo, eta.hi)
    h3pp_theta = -p3 * cos_i(theta_box) - q3 * sin_i(theta_box)
    h3third = p3 * sin_i(i3) - q3 * cos_i(i3)
    if not (
        h3pp_theta.lo > q("0.0510")
        and h3third.lo > q("0.910")
        and h3third.hi < q("1.123")
    ):
        raise RuntimeError("phase-3 derivative margins failed")

    b1 = Y[12]
    dtheta = I.point(Q(1)) + b1 - theta_box * Q(1, 2)
    dphi = I.point(Q(1)) + b1 - phi_box * Q(1, 2)
    if dtheta.lo <= q("0.1317246472818"):
        raise RuntimeError("D tangent margin at theta failed")
    if not (
        dphi.lo > q("0.4527867195780")
        and dphi.hi < q("0.4527867195784")
    ):
        raise RuntimeError("D corner one-sided tangent margin failed")

    early = I(Q(0), phi_box.hi)
    xp = path_prime(1, D.constant(early, 0), p0)
    early_dot = xp[0].v * cos_i(eta) + xp[1].v * sin_i(eta)
    if early_dot.lo <= q("0.953"):
        raise RuntimeError("early-tail wall domination margin failed")

    # Signs and monotonicities used in the analytic part of the note.
    p1 = [D.constant(z, 1) for z in Y]
    phase_data: list[tuple[D, D]] = []
    for j, tb in enumerate(boxes, start=1):
        phase_data.append(alpha_beta(j, D.variable(tb, 0, 1), p1))
    a1v, b1v = phase_data[0]
    a2v, b2v = phase_data[1]
    a3v, b3v = phase_data[2]
    a4v, b4v = phase_data[3]
    a5v, b5v = phase_data[4]
    # At t=0, alpha=0 exactly by a2=-1/4; at t=T, beta=0 exactly by
    # symmetry and endpoint normalization.  Strict interior signs follow from
    # the derivative checks at the two end phases.
    if not (
        a1v.d[0].hi < 0 and b1v.v.lo > q("1.3992")
        and a2v.v.hi < 0 and b2v.v.lo > q("0.9447")
        and a3v.v.hi < 0 and b3v.v.lo > 0
        and a4v.v.hi < 0 and b4v.v.lo > q("0.0944")
        and a5v.v.hi < q("-1.3992") and b5v.d[0].hi < 0
    ):
        raise RuntimeError("alpha/beta phase signs failed")
    for j, (av, bv) in enumerate(phase_data[1:], start=2):
        if av.d[0].hi >= 0 or bv.d[0].hi >= 0:
            raise RuntimeError(f"core derivative signs failed on phase {j}")

    # The vertical coordinate of the path is increasing on the first two
    # phases.  Together with the explicit phase-three identity and reflection
    # symmetry, this proves x_2(t) >= 0 on the full interval.
    for j in (1, 2):
        xp_fixed = path_prime(j, D.constant(boxes[j - 1], 0), p0)
        if xp_fixed[1].v.lo <= 0:
            raise RuntimeError(f"vertical path monotonicity failed on phase {j}")

    # Endpoint horizontal separation used in the support-curve proof.
    # Algebraically L=3*a1+kappa_5,1-1.
    endpoint_length = 3 * Y[10] + Y[8] - 1
    if endpoint_length.lo <= q("1.6137"):
        raise RuntimeError("endpoint support separation failed")

    area = 2 * Y[10]
    if area.lo <= q("2.4206"):
        raise RuntimeError("area lower bound failed")

    return {
        "hmid": hmid,
        "htheta": htheta,
        "dtheta": dtheta,
        "dphi": dphi,
        "early_dot": early_dot,
        "endpoint_length": endpoint_length,
        "area": area,
    }


def geometry_grid_certificate(phi_box: I, theta_box: I) -> dict[str, Q]:
    """Recompute the lattice and Lipschitz certificate in the note."""
    ngrid = 64
    p = [D.constant(z, 0) for z in Y]
    xs: list[tuple[I, I]] = []
    us: list[tuple[I, I]] = []
    vs: list[tuple[I, I]] = []
    for i in range(ngrid + 1):
        tb = I(PI.lo * i / (2 * ngrid), PI.hi * i / (2 * ngrid))
        if i == 0:
            phase = 1
        elif i == ngrid:
            phase = 5
        elif tb.hi < phi_box.lo:
            phase = 1
        elif tb.lo > phi_box.hi and tb.hi < theta_box.lo:
            phase = 2
        else:
            eta_lo, eta_hi = PI.lo / 2 - theta_box.hi, PI.hi / 2 - theta_box.lo
            tau_lo, tau_hi = PI.lo / 2 - phi_box.hi, PI.hi / 2 - phi_box.lo
            if tb.lo > theta_box.hi and tb.hi < eta_lo:
                phase = 3
            elif tb.lo > eta_hi and tb.hi < tau_lo:
                phase = 4
            elif tb.lo > tau_hi:
                phase = 5
            else:
                raise RuntimeError(f"grid node {i} intersects a phase boundary")
        t = D.constant(tb, 0)
        xx = path_piece(phase, t, p)
        xs.append((xx[0].v, xx[1].v))
        us.append((cos_i(tb), sin_i(tb)))
        vs.append((-sin_i(tb), cos_i(tb)))

    min_gu: Q | None = None
    min_gv: Q | None = None
    one = I.point(Q(1))
    for i in range(ngrid + 1):
        for j in range(ngrid + 1):
            dx = xs[i][0] - xs[j][0]
            dy = xs[i][1] - xs[j][1]
            gu = one + dx * us[i][0] + dy * us[i][1]
            gv = one + dx * vs[i][0] + dy * vs[i][1]
            min_gu = gu.lo if min_gu is None else min(min_gu, gu.lo)
            min_gv = gv.lo if min_gv is None else min(min_gv, gv.lo)
    if min_gu is None or min_gv is None:
        raise RuntimeError("empty lattice")

    boxes, _eta, _tau = phase_boxes(phi_box, theta_box)
    r_bound = Q(0)
    m_bound = Q(0)
    for phase, tb in enumerate(boxes, start=1):
        t = D.constant(tb, 0)
        xx = path_piece(phase, t, p)
        xp = path_prime(phase, t, p)
        r_bound = max(r_bound, hull_abs(xx[0].v) + hull_abs(xx[1].v))
        m_bound = max(m_bound, hull_abs(xp[0].v) + hull_abs(xp[1].v))
    mesh = PI.hi / (2 * ngrid)
    loss = (r_bound + m_bound) * mesh
    gu = min_gu - loss
    gv = min_gv - loss
    if not (
        min_gu > q("0.3357")
        and min_gv > q("0.3357")
        and r_bound < q("3.062")
        and m_bound < q("3.645")
        and loss < q("0.1647")
        and gu > q("0.1710")
        and gv > q("0.1710")
    ):
        raise RuntimeError("global half-plane certificate failed")
    return {
        "gu_grid": min_gu,
        "gv_grid": min_gv,
        "r_bound": r_bound,
        "m_bound": m_bound,
        "mesh": mesh,
        "loss": loss,
        "gu_continuum": gu,
        "gv_continuum": gv,
    }


def decimal_string(x: Q, digits: int = 30, mode: str = "floor") -> str:
    """Exact fixed-point decimal rounded in the requested direction."""
    y = floor_decimal(x, digits) if mode == "floor" else ceil_decimal(x, digits)
    sign = "-" if y < 0 else ""
    y = abs(y)
    scale = 10**digits
    numerator = y.numerator * scale // y.denominator
    integer, fraction = divmod(numerator, scale)
    return f"{sign}{integer}." + f"{fraction:0{digits}d}"


def interval_string(z: I, digits: int = 30) -> str:
    return (
        "["
        + decimal_string(z.lo, digits, "floor")
        + ", "
        + decimal_string(z.hi, digits, "ceil")
        + "]"
    )


def run_certificates(verbose: bool = True) -> dict[str, object]:
    pi_check = machin_pi()
    if not (PI.lo <= pi_check.lo and pi_check.hi <= PI.hi):
        raise RuntimeError("Machin pi enclosure failed")

    if det_q(C4) == 0:
        raise RuntimeError("4D preconditioner is singular")
    k4, ratio4 = krawczyk_operator(reduced_system, X4, C4)
    if not all(z.subset_interior(x) for z, x in zip(k4, X4)):
        raise RuntimeError("4D Krawczyk inclusion failed")
    if not (k4[2].subset_interior(PHI) and k4[3].subset_interior(THETA)):
        raise RuntimeError("rounded angle boxes do not contain the 4D image")

    zbox = Y + [PHI, THETA]
    if det_q(C22) == 0:
        raise RuntimeError("22D preconditioner is singular")
    k22, ratio22 = krawczyk_operator(full_romik_system, zbox, C22)
    if not all(z.subset_interior(x) for z, x in zip(k22, zbox)):
        failures = [
            name
            for name, z, x in zip(PARAM_NAMES + ("phi", "theta"), k22, zbox)
            if not z.subset_interior(x)
        ]
        raise RuntimeError("22D Krawczyk inclusion failed: " + ", ".join(failures))
    if ratio22 >= q("0.0095"):
        raise RuntimeError("22D radius-ratio assertion failed")

    scalar = scalar_geometry_certificate(PHI, THETA)
    grid = geometry_grid_certificate(PHI, THETA)

    if verbose:
        print("CERTIFIED: Machin enclosure lies inside PI.")
        for name, z in zip(("a", "b", "phi", "theta"), k4):
            print(f"CERTIFIED: 4D {name:5s} K(X) = {interval_string(z, 32)}")
        print(
            "CERTIFIED: strict 4D Krawczyk inclusion; radius ratio <= "
            + decimal_string(ratio4, 12, "ceil")
        )
        print(
            "CERTIFIED: strict 22D Krawczyk inclusion in Y x PHI x THETA; "
            "radius ratio <= "
            + decimal_string(ratio22, 12, "ceil")
        )
        print("CERTIFIED: h(pi/4) = " + interval_string(scalar["hmid"], 28))
        print(
            "CERTIFIED: h(theta) >= "
            + decimal_string(scalar["htheta"].lo, 16, "floor")
            + ", endpoint L >= "
            + decimal_string(scalar["endpoint_length"].lo, 16, "floor")
            + ", trapezoid area >= "
            + decimal_string(scalar["area"].lo, 16, "floor")
        )
        print(
            "CERTIFIED: lattice Gu,Gv >= "
            + decimal_string(min(grid["gu_grid"], grid["gv_grid"]), 12, "floor")
            + "; R <= "
            + decimal_string(grid["r_bound"], 12, "ceil")
            + "; M <= "
            + decimal_string(grid["m_bound"], 12, "ceil")
            + "; Lipschitz loss <= "
            + decimal_string(grid["loss"], 12, "ceil")
        )
        print(
            "CERTIFIED: continuum Gu,Gv >= "
            + decimal_string(min(grid["gu_continuum"], grid["gv_continuum"]), 12, "floor")
        )
        print("ALL CERTIFICATES PASSED")

    return {
        "pi": pi_check,
        "k4": k4,
        "ratio4": ratio4,
        "k22": k22,
        "ratio22": ratio22,
        "scalar": scalar,
        "grid": grid,
    }


if __name__ == "__main__":
    run_certificates(verbose=True)

